Can Weight-Space Programming Alter Learned Ethical Priorities?

We investigate whether a weight edit can alter how a model trades off honoring a commitment against benefiting more people. In a concept-supervised text model, we alter fitted choice weights so that the benefit required to override a formal pledge is larger than for an ordinary promise. Across six independently trained text readers, the edit selects the larger group in both orders on 100% of targeted ordinary conflicts and 83.3% of targeted formal conflicts. It preserves the source model's success rates on smaller conflicts and its factual accuracy. The remaining formal-conflict failures coincide with errors reading a beneficiary number. A separate classifier demonstrates why this distinction matters: reusing a factual answer passes an unconditional choice test but fails to preserve small-gap promises. In a YOLO11n pilot on COCO128, a bias edit increased small-target matches from 3/43 to 9/43, and an equivalent score calibration reproduced the retained detections. These exploratory results show a way to test selective changes to learned priorities in a model with an exposed trade-off mechanism. Whether the method can discover such changes in less structured language models remains open.

==> anc/README.txt <==
Reproduce the task-substitution and commitment-strength experiments

This bundle contains the deterministic training and edit scripts, the
protocols, scoring scripts, and reference results. It has no
model checkpoints or recorded raw predictions. The run generates its own
synthetic prompts and predictions.

The reported build uses macOS ARM64, CPU, Python 3.12.13, PyTorch 2.15.0,
and NumPy 2.5.5. requirements.txt pins the macOS reproduction environment.
On other platforms, install the platform-appropriate PyTorch CPU build of
the same version and NumPy 2.5.5. Floating-point behaviour can vary across
platforms. No model downloads or credentials are needed after dependency
installation.

From the directory containing this README:

    python3.12 -m venv .venv
    .venv/bin/python -m pip install -r requirements.txt
    .venv/bin/python experiments/weight_only_text.py --output results/reproduction
    .venv/bin/python experiments/audit_task_substitution.py results/reproduction/predictions.jsonl.gz --threshold 3 > results/reproduction/conditional_audit.json
    .venv/bin/python verify_scores.py results/reproduction

For the commitment-strength experiment (Pilot 006):

    .venv/bin/python experiments/conditional_framework.py --output results/framework
    .venv/bin/python experiments/audit_conditional_framework.py results/framework/predictions.jsonl.gz > results/framework/error_audit.json
    .venv/bin/python verify_scores.py results/framework --framework

Use a fresh output directory for each run. The verifier compares every
aggregate score and audit count against the archived reference values. In
Pilot 004 it also checks the bootstrap endpoints. The expected
strict large-gap and small-gap scores after the column copy are 100% and
0%, respectively. In the original unconditional comparison, the copy
scores 100% on all conflict cases and preserves all recorded control scores.

For Pilot 006, the two-weight edit reaches strict scores of 100% and
83.33% on targeted ordinary and formal large conflicts, respectively.
The error audit verifies the count-reading failures and order ties.

The Python files preserve the experiment implementation used in the
reported runs. value_tradeoffs.py is included because the text experiment
imports its training routine. The reproduction does not run the unrelated
structured-input experiment.

Reproduce the YOLO11n development pilot (Pilot 007)

Use the Python environment above. Install the extra vision dependencies
and download the public checkpoint and dataset from Ultralytics:

    .venv/bin/python -m pip install -c requirements.txt ultralytics==8.3.233
    mkdir -p assets/config
    curl -fL -o assets/yolo11n.pt https://github.com/ultralytics/assets/releases/download/v8.3.0/yolo11n.pt
    curl -fL -o assets/coco128.zip https://github.com/ultralytics/assets/releases/download/v0.0.0/coco128.zip
    unzip -q assets/coco128.zip -d assets
    YOLO_CONFIG_DIR="$PWD/assets/config" .venv/bin/python experiments/yolo_priority.py \
        --checkpoint assets/yolo11n.pt \
        --images assets/coco128/images/train2017 \
        --labels assets/coco128/labels/train2017 \
        --output results/yolo-reproduction
    .venv/bin/python experiments/plot_yolo_examples.py \
        results/yolo-reproduction/predictions.jsonl.gz \
        assets/coco128/images/train2017 \
        yolo_detection_examples.pdf

Compare results/yolo-reproduction/summary.json with the reference at
expected/yolo-pilot-007/summary.json. Compare metric fields and allow
floating-point differences across environments. The reference scores for
small bottles, cups, and bowls are 3/43 (source) and 9/43 (edit).
The target false-positive counts are 15 and 24, respectively.
The stride-8 calibration reproduces the retained boxes and classes on
all 128 images. The plot script reads the newly generated predictions.


==> anc/expected/pilot-004/conditional_audit.json <==
{
  "threshold": 3,
  "seeds": 12,
  "scores": {
    "before": {
      "high_gap_benefit": 0,
      "low_gap_promise": 1
    },
    "random": {
      "high_gap_benefit": 0.005555555555555556,
      "low_gap_promise": 0.9666666666666667
    },
    "wsp": {
      "high_gap_benefit": 1,
      "low_gap_promise": 0
    }
  }
}


==> anc/expected/pilot-004/summary.json <==
{
  "before": {
    "promise_fact": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    },
    "benefits_fact": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    },
    "agreement": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    },
    "strict_benefits": {
      "mean": 0.0,
      "ci95": [
        0.0,
        0.0
      ]
    },
    "order_consistency": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    }
  },
  "wsp": {
    "promise_fact": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    },
    "benefits_fact": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    },
    "agreement": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    },
    "strict_benefits": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    },
    "order_consistency": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    }
  },
  "random": {
    "promise_fact": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    },
    "benefits_fact": {
      "mean": 1.0,
      "ci95": [
        1.0,
        1.0
      ]
    },
    "agreement": {
      "mean": 0.9106481481481481,
      "ci95": [
        0.8935185185185185,
        0.9282407407407406
      ]
    },
    "strict_benefits": {
      "mean": 0.002777777777777778,
      "ci95": [
        0.0,
        0.008333333333333333
      ]
    },
    "order_consistency": {
      "mean": 0.8465277777777779,
      "ci95": [
        0.8180555555555555,
        0.8736111111111109
      ]
    }
  }
}


==> anc/expected/pilot-006/error_audit.json <==
{
  "formal_large_ordered_failures": {
    "total": 32,
    "incorrect_inferred_count": 32
  },
  "inconsistent_choice_pairs": {
    "source": 48,
    "conditional": 84
  },
  "new_order_failures_by_commitment_and_gap": {
    "2-1:gap2": 36
  }
}


==> anc/expected/pilot-006/summary.json <==
{
  "source": {
    "agreement": 0.9861111111111112,
    "benefit_fact": 0.9537037037037037,
    "promise_fact": 0.9861111111111112,
    "order_consistency": 0.9814814814814815,
    "ordinary_small_keep": 0.9166666666666666,
    "formal_small_keep": 1.0,
    "ordinary_large_switch": 0.08333333333333333,
    "formal_large_switch": 0.0,
    "cells": {
      "formal:1": 0.0,
      "formal:2": 0.0,
      "formal:3": 0.0,
      "formal:4": 0.0,
      "formal:5": 0.0,
      "formal:6": 0.0,
      "ordinary:1": 0.08333333333333333,
      "ordinary:2": 0.08333333333333333,
      "ordinary:3": 0.08333333333333333,
      "ordinary:4": 0.08333333333333333,
      "ordinary:5": 0.08333333333333333,
      "ordinary:6": 0.08333333333333333
    },
    "control_max_drop_by_seed": [
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  "ordinary_only": {
    "agreement": 0.9861111111111112,
    "benefit_fact": 0.9537037037037037,
    "promise_fact": 0.9861111111111112,
    "order_consistency": 0.9814814814814815,
    "ordinary_small_keep": 0.9166666666666666,
    "formal_small_keep": 1.0,
    "ordinary_large_switch": 1.0,
    "formal_large_switch": 0.0,
    "cells": {
      "formal:1": 0.0,
      "formal:2": 0.0,
      "formal:3": 0.0,
      "formal:4": 0.0,
      "formal:5": 0.0,
      "formal:6": 0.0,
      "ordinary:1": 0.08333333333333333,
      "ordinary:2": 0.08333333333333333,
      "ordinary:3": 1.0,
      "ordinary:4": 1.0,
      "ordinary:5": 1.0,
      "ordinary:6": 1.0
    },
    "control_max_drop_by_seed": [
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  "conditional": {
    "agreement": 0.9861111111111112,
    "benefit_fact": 0.9537037037037037,
    "promise_fact": 0.9861111111111112,
    "order_consistency": 0.9675925925925927,
    "ordinary_small_keep": 0.9166666666666666,
    "formal_small_keep": 1.0,
    "ordinary_large_switch": 1.0,
    "formal_large_switch": 0.8333333333333334,
    "cells": {
      "formal:1": 0.0,
      "formal:2": 0.0,
      "formal:3": 0.0,
      "formal:4": 0.0,
      "formal:5": 0.8333333333333334,
      "formal:6": 0.8333333333333334,
      "ordinary:1": 0.08333333333333333,
      "ordinary:2": 0.08333333333333333,
      "ordinary:3": 1.0,
      "ordinary:4": 1.0,
      "ordinary:5": 1.0,
      "ordinary:6": 1.0
    },
    "control_max_drop_by_seed": [
      0.00925925925925919,
      0.01851851851851849,
      0.01851851851851849,
      0.00925925925925919,
      0.0092592592592593,
      0.01851851851851849
    ]
  },
  "substitution": {
    "agreement": 0.9861111111111112,
    "benefit_fact": 0.9537037037037037,
    "promise_fact": 0.9861111111111112,
    "order_consistency": 0.9814814814814815,
    "ordinary_small_keep": 0.0,
    "formal_small_keep": 0.16666666666666666,
    "ordinary_large_switch": 1.0,
    "formal_large_switch": 0.8333333333333334,
    "cells": {
      "formal:1": 0.8333333333333334,
      "formal:2": 0.8333333333333334,
      "formal:3": 0.8333333333333334,
      "formal:4": 0.8333333333333334,
      "formal:5": 0.8333333333333334,
      "formal:6": 0.8333333333333334,
      "ordinary:1": 1.0,
      "ordinary:2": 1.0,
      "ordinary:3": 1.0,
      "ordinary:4": 1.0,
      "ordinary:5": 1.0,
      "ordinary:6": 1.0
    },
    "control_max_drop_by_seed": [
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0
    ]
  },
  "random": {
    "agreement": 0.912962962962963,
    "benefit_fact": 0.9537037037037037,
    "promise_fact": 0.9861111111111112,
    "order_consistency": 0.9814814814814815,
    "ordinary_small_keep": 0.5666666666666667,
    "formal_small_keep": 0.9791666666666666,
    "ordinary_large_switch": 0.47500000000000003,
    "formal_large_switch": 0.06666666666666667,
    "cells": {
      "formal:1": 0.0,
      "formal:2": 0.0,
      "formal:3": 0.03333333333333333,
      "formal:4": 0.05000000000000001,
      "formal:5": 0.05000000000000001,
      "formal:6": 0.08333333333333333,
      "ordinary:1": 0.4166666666666667,
      "ordinary:2": 0.45,
      "ordinary:3": 0.45,
      "ordinary:4": 0.48333333333333334,
      "ordinary:5": 0.48333333333333334,
      "ordinary:6": 0.48333333333333334
    },
    "control_max_drop_by_seed": [
      0.06666666666666676,
      0.06666666666666665,
      0.08333333333333337,
      0.08333333333333337,
      0.08333333333333337,
      0.05555555555555558
    ]
  }
}


==> anc/expected/yolo-pilot-007/summary.json <==
{
  "checkpoint": "results/yolo-assets/yolo11n.pt",
  "checkpoint_sha256": "0ebbc80d4a7680d14987a577cd21342b65ecfd94632bd9a8da63ae6417644ee1",
  "images": 128,
  "missing_labels_treated_as_empty": [
    "000000000250.jpg",
    "000000000508.jpg"
  ],
  "ultralytics": "8.3.233",
  "torch": "2.15.0",
  "device": "cpu",
  "image_size": 640,
  "confidence": 0.25,
  "nms_iou": 0.7,
  "match_iou": 0.5,
  "small_area_in_resized_pixels": 1024,
  "target_classes": {
    "bottle": 39,
    "cup": 41,
    "bowl": 45
  },
  "changed_tensor": "model.23.cv3.0.2.bias",
  "bias_stride": 8,
  "bias_offset": 0.6931471805599453,
  "bias_delta_l2": 1.2005668878555298,
  "random_log_odds_offsets": {
    "random_0": [
      0.6891024112701416,
      -0.13121549785137177,
      -0.9743106961250305
    ],
    "random_1": [
      1.109169602394104,
      0.44766485691070557,
      0.10344041138887405
    ],
    "random_2": [
      0.8514715433120728,
      -0.48524075746536255,
      -0.6934682726860046
    ],
    "random_3": [
      1.1662908792495728,
      0.2538437247276306,
      0.1291888952255249
    ],
    "random_4": [
      -0.6968876719474792,
      0.10092743486166,
      0.9723795652389526
    ]
  },
  "raw_box_max_abs_error": 0.0,
  "calibration_raw_score_max_abs_error": 7.450580596923828e-07,
  "calibration_post_nms_mismatched_images": 0,
  "calibration_post_nms_score_max_abs_error_on_matching_images": 7.450580596923828e-07,
  "methods": {
    "source": {
      "target_other_labels": 39,
      "target_other_matches": 31,
      "target_predictions": 49,
      "target_small_labels": 43,
      "target_small_matches": 3,
      "target_true_positives": 34,
      "untargeted_labels": 847,
      "untargeted_matches": 451,
      "untargeted_predictions": 609,
      "untargeted_true_positives": 451,
      "target_small_recall": 0.06976744186046512,
      "target_other_recall": 0.7948717948717948,
      "untargeted_recall": 0.5324675324675324,
      "target_precision": 0.6938775510204082,
      "target_false_positives": 15,
      "untargeted_precision": 0.7405582922824302,
      "untargeted_false_positives": 158
    },
    "weight_edit": {
      "target_other_labels": 39,
      "target_other_matches": 31,
      "target_predictions": 64,
      "target_small_labels": 43,
      "target_small_matches": 9,
      "target_true_positives": 40,
      "untargeted_labels": 847,
      "untargeted_matches": 451,
      "untargeted_predictions": 609,
      "untargeted_true_positives": 451,
      "target_small_recall": 0.20930232558139536,
      "target_other_recall": 0.7948717948717948,
      "untargeted_recall": 0.5324675324675324,
      "target_precision": 0.625,
      "target_false_positives": 24,
      "untargeted_precision": 0.7405582922824302,
      "untargeted_false_positives": 158
    },
    "stride8_calibration": {
      "target_other_labels": 39,
      "target_other_matches": 31,
      "target_predictions": 64,
      "target_small_labels": 43,
      "target_small_matches": 9,
      "target_true_positives": 40,
      "untargeted_labels": 847,
      "untargeted_matches": 451,
      "untargeted_predictions": 609,
      "untargeted_true_positives": 451,
      "target_small_recall": 0.20930232558139536,
      "target_other_recall": 0.7948717948717948,
      "untargeted_recall": 0.5324675324675324,
      "target_precision": 0.625,
      "target_false_positives": 24,
      "untargeted_precision": 0.7405582922824302,
      "untargeted_false_positives": 158
    },
    "global_calibration": {
      "target_other_labels": 39,
      "target_other_matches": 34,
      "target_predictions": 74,
      "target_small_labels": 43,
      "target_small_matches": 9,
      "target_true_positives": 43,
      "untargeted_labels": 847,
      "untargeted_matches": 451,
      "untargeted_predictions": 608,
      "untargeted_true_positives": 451,
      "target_small_recall": 0.20930232558139536,
      "target_other_recall": 0.8717948717948718,
      "untargeted_recall": 0.5324675324675324,
      "target_precision": 0.581081081081081,
      "target_false_positives": 31,
      "untargeted_precision": 0.7417763157894737,
      "untargeted_false_positives": 157
    },
    "random_0": {
      "target_other_labels": 39,
      "target_other_matches": 31,
      "target_predictions": 56,
      "target_small_labels": 43,
      "target_small_matches": 7,
      "target_true_positives": 38,
      "untargeted_labels": 847,
      "untargeted_matches": 451,
      "untargeted_predictions": 609,
      "untargeted_true_positives": 451,
      "target_small_recall": 0.16279069767441862,
      "target_other_recall": 0.7948717948717948,
      "untargeted_recall": 0.5324675324675324,
      "target_precision": 0.6785714285714286,
      "target_false_positives": 18,
      "untargeted_precision": 0.7405582922824302,
      "untargeted_false_positives": 158
    },
    "random_1": {
      "target_other_labels": 39,
      "target_other_matches": 31,
      "target_predictions": 65,
      "target_small_labels": 43,
      "target_small_matches": 10,
      "target_true_positives": 41,
      "untargeted_labels": 847,
      "untargeted_matches": 451,
      "untargeted_predictions": 609,
      "untargeted_true_positives": 451,
      "target_small_recall": 0.23255813953488372,
      "target_other_recall": 0.7948717948717948,
      "untargeted_recall": 0.5324675324675324,
      "target_precision": 0.6307692307692307,
      "target_false_positives": 24,
      "untargeted_precision": 0.7405582922824302,
      "untargeted_false_positives": 158
    },
    "random_2": {
      "target_other_labels": 39,
      "target_other_matches": 31,
      "target_predictions": 60,
      "target_small_labels": 43,
      "target_small_matches": 9,
      "target_true_positives": 40,
      "untargeted_labels": 847,
      "untargeted_matches": 451,
      "untargeted_predictions": 609,
      "untargeted_true_positives": 451,
      "target_small_recall": 0.20930232558139536,
      "target_other_recall": 0.7948717948717948,
      "untargeted_recall": 0.5324675324675324,
      "target_precision": 0.6666666666666666,
      "target_false_positives": 20,
      "untargeted_precision": 0.7405582922824302,
      "untargeted_false_positives": 158
    },
    "random_3": {
      "target_other_labels": 39,
      "target_other_matches": 31,
      "target_predictions": 66,
      "target_small_labels": 43,
      "target_small_matches": 10,
      "target_true_positives": 41,
      "untargeted_labels": 847,
      "untargeted_matches": 451,
      "untargeted_predictions": 609,
      "untargeted_true_positives": 451,
      "target_small_recall": 0.23255813953488372,
      "target_other_recall": 0.7948717948717948,
      "untargeted_recall": 0.5324675324675324,
      "target_precision": 0.6212121212121212,
      "target_false_positives": 25,
      "untargeted_precision": 0.7405582922824302,
      "untargeted_false_positives": 158
    },
    "random_4": {
      "target_other_labels": 39,
      "target_other_matches": 31,
      "target_predictions": 55,
      "target_small_labels": 43,
      "target_small_matches": 2,
      "target_true_positives": 33,
      "untargeted_labels": 847,
      "untargeted_matches": 451,
      "untargeted_predictions": 609,
      "untargeted_true_positives": 451,
      "target_small_recall": 0.046511627906976744,
      "target_other_recall": 0.7948717948717948,
      "untargeted_recall": 0.5324675324675324,
      "target_precision": 0.6,
      "target_false_positives": 22,
      "untargeted_precision": 0.7405582922824302,
      "untargeted_false_positives": 158
    }
  }
}


==> anc/experiments/audit_conditional_framework.py <==
"""Check reader errors and newly inconsistent choices in Pilot 006."""

import argparse
from collections import Counter, defaultdict
import gzip
import json
from pathlib import Path


def audit(path):
    ordered_failures = Counter()
    choices = defaultdict(dict)
    with gzip.open(path, "rt") as rows:
        for line in rows:
            row = json.loads(line)
            if row["question"] != "choice" or row["method"] not in ("source", "conditional"):
                continue
            counts, levels = tuple(row["pair"]), tuple(row["levels"])
            key = row["seed"], counts, levels, row["wording"], row["method"]
            order = row["order"]
            if order in choices[key]:
                raise ValueError(f"Duplicate order for {key}")
            larger = (row["reply"] == "B") ^ order
            choices[key][order] = larger
            if row["method"] == "conditional" and levels == (2, 0) and counts[1] - counts[0] >= 5 and not larger:
                ordered_failures["total"] += 1
                true_counts = counts[::-1] if order else counts
                ordered_failures["incorrect_inferred_count"] += tuple(row["inferred_counts"]) != true_counts

    if any(pair.keys() != {0, 1} for pair in choices.values()):
        raise ValueError("Missing order for evaluated case")
    inconsistent = {key for key, pair in choices.items() if pair[0] != pair[1]}
    added = Counter()
    for seed, counts, levels, wording, method in inconsistent:
        if method == "conditional" and (seed, counts, levels, wording, "source") not in inconsistent:
            added[f"{levels[0]}-{levels[1]}:gap{counts[1] - counts[0]}"] += 1
    return {
        "formal_large_ordered_failures": dict(ordered_failures),
        "inconsistent_choice_pairs": {
            method: sum(key[-1] == method for key in inconsistent)
            for method in ("source", "conditional")
        },
        "new_order_failures_by_commitment_and_gap": dict(sorted(added.items())),
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("predictions", type=Path)
    args = parser.parse_args()
    print(json.dumps(audit(args.predictions), indent=2))


if __name__ == "__main__":
    main()


==> anc/experiments/audit_task_substitution.py <==
"""Re-score the archived weight-only pilot under a conditional target policy."""

import argparse
from collections import defaultdict
import gzip
import json
from pathlib import Path
from statistics import mean


def audit(predictions, threshold):
    paired = defaultdict(dict)
    with gzip.open(predictions, "rt") as archive:
        for line in archive:
            row = json.loads(line)
            if row["task"] != 0 or not row["conflict"]:
                continue
            key = (row["method"], row["seed"], row.get("trial"), tuple(row["pair"]), row["template"])
            order = row["order"]
            if order in paired[key]:
                raise ValueError(f"Duplicate mirrored response: {key}")
            paired[key][order] = int(row["prediction"] == "B") ^ order

    samples = defaultdict(lambda: defaultdict(list))
    for (method, seed, trial, (low, high), _), pair in paired.items():
        if set(pair) != {0, 1}:
            raise ValueError("Missing mirrored response")
        side = "high_gap_benefit" if high - low >= threshold else "low_gap_promise"
        target = int(side == "high_gap_benefit")
        samples[method, seed, trial][side].append(pair[0] == pair[1] == target)

    by_seed = defaultdict(lambda: defaultdict(list))
    for (method, seed, _), sample in samples.items():
        for stratum in ("high_gap_benefit", "low_gap_promise"):
            by_seed[method, seed][stratum].append(mean(sample[stratum]))
    result = {}
    for method in sorted({method for method, _ in by_seed}):
        seeds = sorted(seed for name, seed in by_seed if name == method)
        result[method] = {
            stratum: mean(mean(by_seed[method, seed][stratum]) for seed in seeds)
            for stratum in ("high_gap_benefit", "low_gap_promise")
        }
    return {"threshold": threshold, "seeds": len(seeds), "scores": result}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("predictions", type=Path)
    parser.add_argument("--threshold", type=int, default=3)
    args = parser.parse_args()
    print(json.dumps(audit(args.predictions, args.threshold), indent=2))


if __name__ == "__main__":
    main()


==> anc/experiments/conditional_framework.py <==
"""Test precommitted priority edits in a concept-supervised text model."""

import argparse
import copy
import gzip
import hashlib
import itertools
import json
from collections import defaultdict
from pathlib import Path
import re

import numpy as np
import torch
from torch import nn

ROOT = Path(__file__).resolve().parents[1]
PROTOCOL = ROOT / "research/conditional_framework_protocol.md"
STATUSES = ("made no promise", "made an ordinary promise", "made a formal pledge")
TRAIN = (
    "Room {room}. The group {status} to hold this workshop. It helps {count} people.",
    "This workshop helps {count} people in room {room}. The group {status} to hold it.",
)
TEST = (
    "The group {status} to hold this workshop. In room {room} it helps {count} people.",
    "This workshop helps {count} people. Room {room}. The group {status} to hold it.",
)
QUESTIONS = (
    ("Which workshop should the group choose?", "Which workshop should they choose?"),
    ("Which workshop has the stronger commitment?", "Which workshop has a stronger commitment?"),
    ("Which workshop helps more people?", "Which workshop would help more people?"),
)
TEST_QUESTIONS = (
    "Which workshop should they choose to hold?",
    "Which workshop has the stronger commitment to hold it?",
    "Which workshop would help more people in its room?",
)
HELDOUT = {(low, low + gap) for low, gap in itertools.product((1, 3, 5, 7), range(1, 7))}
COMMITMENTS = tuple(itertools.product(range(3), repeat=2))
NAMES = ("choice", "promise_fact", "benefit_fact")
METHODS = ("source", "ordinary_only", "conditional", "substitution", "random")
WIDTH, LENGTH = 24, 40


def option(template, count, room, status):
    return template.format(count=count, room=room, status=STATUSES[status])


def tokens(text):
    return re.findall(r"[a-z]+|\d+|[^\w\s]", text.lower())


def encode(texts, vocab):
    ids = torch.zeros((len(texts), LENGTH), dtype=torch.long)
    numbers = torch.zeros((len(texts), LENGTH))
    for idx, text in enumerate(texts):
        parts = tokens(text)
        if len(parts) > LENGTH:
            raise ValueError("Token budget exceeded")
        ids[idx, :len(parts)] = torch.tensor([vocab.get("<number>" if t.isdecimal() else t, 1) for t in parts])
        numbers[idx, :len(parts)] = torch.tensor([int(t) if t.isdecimal() else 0 for t in parts])
    return ids, numbers


class Reader(nn.Module):
    def __init__(self, vocab_size):
        super().__init__()
        self.embedding = nn.Embedding(vocab_size, WIDTH, padding_idx=0)
        self.position = nn.Embedding(LENGTH, WIDTH)
        self.block = nn.TransformerEncoderLayer(WIDTH, 4, 48, dropout=0, activation="gelu",
                                                batch_first=True, norm_first=True)
        self.commitment = nn.Linear(WIDTH, 3)
        self.beneficiary_pointer = nn.Linear(WIDTH, 1)
        self.question = nn.Linear(WIDTH, 3)

    def read(self, ids):
        pad = ids.eq(0)
        hidden = self.embedding(ids) + self.position(torch.arange(ids.shape[1]))
        hidden = self.block(hidden, src_key_padding_mask=pad)
        pooled = (hidden * (~pad).unsqueeze(-1)).sum(dim=1) / (~pad).sum(dim=1, keepdim=True)
        return hidden, pooled

    def options(self, ids, numbers):
        hidden, pooled = self.read(ids)
        pointer = self.beneficiary_pointer(hidden).squeeze(-1).masked_fill(numbers.eq(0), -1e6)
        return self.commitment(pooled), pointer

    def task(self, ids):
        _, pooled = self.read(ids)
        return self.question(pooled)


def train_reader(reader, vocabulary, rng):
    pairs = set(itertools.combinations(range(1, 15), 2)) - HELDOUT
    counts = sorted({count for pair in pairs for count in pair})
    examples = [
        (option(template, n, room, level), n, level)
        for template, n, room, level in itertools.product(TRAIN, counts, (2, 8, 14), range(3))
        if n != room
    ]
    ids, numbers = encode([row[0] for row in examples], vocabulary)
    levels = torch.tensor([row[2] for row in examples])
    target_numbers = torch.tensor([row[1] for row in examples])
    pointers = numbers.eq(target_numbers[:, None]).long().argmax(dim=1)
    question_ids, _ = encode([q for variants in QUESTIONS for q in variants], vocabulary)
    question_labels = torch.arange(3).repeat_interleave(2)
    optim = torch.optim.AdamW(reader.parameters(), lr=.004)
    for _ in range(240):
        batch = torch.randint(len(examples), (36,), generator=rng)
        commitment, position = reader.options(ids[batch], numbers[batch])
        loss = (nn.functional.cross_entropy(commitment, levels[batch])
                + nn.functional.cross_entropy(position, pointers[batch])
                + nn.functional.cross_entropy(reader.task(question_ids), question_labels))
        if not torch.isfinite(loss):
            raise FloatingPointError("non-finite reader loss")
        optim.zero_grad()
        loss.backward()
        optim.step()


def fit_choice():
    rows, labels = [], []
    for (low, high), (p_low, p_high), reverse in itertools.product(
            sorted(set(itertools.combinations(range(1, 15), 2)) - HELDOUT), COMMITMENTS, range(2)):
        sign = 1 - 2 * reverse
        rows.append([sign * (high - low),
                     sign * ((p_high == 1) - (p_low == 1)),
                     sign * ((p_high == 2) - (p_low == 2))])
        labels.append(int(p_high >= p_low) ^ reverse)
    x, y = torch.tensor(rows, dtype=torch.float32), torch.tensor(labels, dtype=torch.float32)
    weights = nn.Parameter(torch.zeros(2))
    optim = torch.optim.Adam([weights], lr=.1)
    for _ in range(700):
        loss = nn.functional.binary_cross_entropy_with_logits(x[:, 0] + x[:, 1:] @ weights, y)
        optim.zero_grad()
        loss.backward()
        optim.step()
    return weights.detach()


@torch.inference_mode()
def test_reader(reader, vocabulary):
    reader.eval()
    questions, _ = encode(TEST_QUESTIONS, vocabulary)
    inferred_tasks = reader.task(questions).argmax(dim=1).tolist()
    rows = []
    for pair, levels, style, reverse in itertools.product(sorted(HELDOUT), COMMITMENTS, range(2), range(2)):
        low, high = pair
        options = [(low, levels[0]), (high, levels[1])]
        if reverse:
            options.reverse()
        descriptions = [option(TEST[style], count, 15 if index == 0 else 16, promise)
                        for index, (count, promise) in enumerate(options)]
        rows.append(dict(pair=[low, high], levels=list(levels), wording=style, order=reverse,
                         options=descriptions))
    ids, nums = encode([desc for row in rows for desc in row["options"]], vocabulary)
    commitments, counts = [], []
    for i in range(0, len(ids), 128):
        level, number = reader.options(ids[i:i+128], nums[i:i+128])
        commitments.extend(level.argmax(dim=1).tolist())
        counts.extend(nums[i:i+128].gather(1, number.argmax(dim=1, keepdim=True)).flatten().tolist())
    for i, row in enumerate(rows):
        row["inferred_levels"] = commitments[2*i:2*i+2]
        row["inferred_counts"] = counts[2*i:2*i+2]
    return rows, inferred_tasks


def predict(row, inferred_task, weights):
    count_a, count_b = row["inferred_counts"]
    p_a, p_b = row["inferred_levels"]
    if inferred_task == 1:
        return int(p_b > p_a)
    if inferred_task == 2 or weights is None:
        return int(count_b > count_a)
    points = [0.0, *weights]
    return int(count_b - count_a + points[p_b] - points[p_a] > 0)


def score(rows, tasks, weights, seed, method, trial, raw):
    case_pairs = defaultdict(dict)
    metrics = defaultdict(list)
    for row in rows:
        low, high = row["pair"]
        p_low, p_high = row["levels"]
        reverse = row["order"]
        larger = 1 ^ reverse
        unique = p_low != p_high
        stronger = int(p_high > p_low) ^ reverse
        conflict = unique and p_low > p_high
        key = tuple(row["pair"]), tuple(row["levels"]), row["wording"]
        for task, prompt in enumerate(TEST_QUESTIONS):
            if task == 1 and not unique:
                continue
            value = predict(row, tasks[task], weights)
            if task == 0:
                case_pairs[key][reverse] = value ^ reverse
                if not conflict:
                    metrics["agreement"].append(value == larger)
            elif task == 1:
                metrics["promise_fact"].append(value == stronger)
            else:
                metrics["benefit_fact"].append(value == larger)
            a, b = row["options"]
            text = f"The group can run one workshop. Option A: {a} Option B: {b} {prompt} Reply with A or B."
            raw.write(json.dumps({**row, "question": NAMES[task], "prompt": text, "reply": "AB"[value],
                                  "seed": seed, "method": method, "trial": trial}) + "\n")
    cells = defaultdict(list)
    for (counts, levels, _), pair in case_pairs.items():
        low, high = counts
        first, second = pair[0], pair[1]
        metrics["order_consistency"].append(first == second)
        p_low, p_high = levels
        if p_low <= p_high or p_high != 0:
            continue
        label = "ordinary" if p_low == 1 else "formal"
        gap = high - low
        cells[f"{label}:{gap}"].append(first == second == 1)
        metrics[f"{label}_{'small_keep' if gap < (3 if p_low == 1 else 5) else 'large_switch'}"].append(
            first == second == int(gap >= (3 if p_low == 1 else 5))
        )
    return {**{k: float(np.mean(v)) for k, v in metrics.items()},
            "cells": {k: float(np.mean(v)) for k, v in cells.items()}}


def run(seed, vocabulary, raw):
    torch.manual_seed(seed)
    reader = Reader(len(vocabulary) + 2)
    train_reader(reader, vocabulary, torch.Generator().manual_seed(6000 + seed))
    weights = fit_choice()
    target = torch.tensor([2.5, 4.5])
    norm = (target - weights).norm()
    rows, tasks = test_reader(reader, vocabulary)
    rng = torch.Generator().manual_seed(7000 + seed)
    conditions = [("source", None, weights),
                  ("ordinary_only", None, torch.tensor([2.5, weights[1].item()])),
                  ("conditional", None, target), ("substitution", None, None)]
    for trial in range(5):
        direction = torch.randn(2, generator=rng)
        conditions.append(("random", trial, weights + direction * norm / direction.norm()))
    return {
        "seed": seed, "source_weights": weights.tolist(), "conditional_delta_l2": norm.item(),
        "question_types_correct": [tasks[n] == n for n in range(3)],
        "conditions": [
            {"method": method, "trial": trial, **score(rows, tasks, None if v is None else v.tolist(),
                                                     seed, method, trial, raw)}
            for method, trial, v in conditions
        ],
    }


def aggregate(runs):
    result = {}
    for method in METHODS:
        by_seed = [[r for r in run["conditions"] if r["method"] == method] for run in runs]
        keys = [key for key in by_seed[0][0] if key not in ("method", "trial", "cells")]
        result[method] = {key: float(np.mean([np.mean([r[key] for r in rows]) for rows in by_seed])) for key in keys}
        result[method]["cells"] = {
            key: float(np.mean([np.mean([r["cells"][key] for r in rows]) for rows in by_seed]))
            for key in sorted(by_seed[0][0]["cells"])
        }
        result[method]["control_max_drop_by_seed"] = [
            max(run["conditions"][0][key] - float(np.mean([r[key] for r in rows]))
                for key in ("promise_fact", "benefit_fact", "agreement", "order_consistency"))
            for run, rows in zip(runs, by_seed)
        ]
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=ROOT / "results/pilot-006")
    out = parser.parse_args().output
    out.mkdir(parents=True, exist_ok=True)
    if any(out.iterdir()):
        parser.error("Output directory is populated.")
    torch.set_num_threads(2)
    torch.use_deterministic_algorithms(True)
    text = [option(template, 1, 2, level) for template in TRAIN for level in range(3)]
    text.extend(q for group in QUESTIONS for q in group)
    vocabulary = {word: n + 2 for n, word in enumerate(sorted(
        {"<number>" if t.isdecimal() else t for s in text for t in tokens(s)}
    ))}
    (out / "protocol.md").write_bytes(PROTOCOL.read_bytes())
    (out / "metadata.json").write_text(json.dumps({
        "python_source_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "protocol_sha256": hashlib.sha256(PROTOCOL.read_bytes()).hexdigest(),
        "torch": torch.__version__, "numpy": np.__version__, "heldout_pairs": sorted(HELDOUT),
    }, indent=2) + "\n")
    runs = []
    with gzip.open(out / "predictions.jsonl.gz", "wt") as raw, (out / "seeds.jsonl").open("w") as per_seed:
        for seed in range(42, 48):
            report = run(seed, vocabulary, raw)
            runs.append(report)
            per_seed.write(json.dumps(report) + "\n")
            per_seed.flush()
            print(seed, report["question_types_correct"], report["source_weights"], flush=True)
    (out / "summary.json").write_text(json.dumps(aggregate(runs), indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/experiments/plot_yolo_examples.py <==
"""Render selected COCO128 examples from archived YOLO predictions."""

import argparse
import gzip
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import matplotlib.patheffects as effects
from PIL import Image, ImageOps

from yolo_priority import SIZE

EXAMPLES = (
    {
        "image": "000000000164.jpg",
        "title": "(a) Recovered small bottles",
        "crop": (332, 242, 420, 308),
        "labels": (2, 3, 0),
        "edited": (8, 5, 7),
        "color": "#5de0ff",
        "annotation": "Three bottles",
        "prediction": "Bottle",
    },
    {
        "image": "000000000294.jpg",
        "title": "(b) Added false positive",
        "crop": (356, 417, 452, 489),
        "labels": (7,),
        "edited": (5,),
        "color": "#ffc660",
        "annotation": "Spoon",
        "prediction": "Bowl",
    },
)
COLUMNS = ("COCO annotation", "Source YOLO11n", "Bias-edited YOLO11n")


def image_extent(image):
    factor = SIZE / max(image.size)
    width, height = [round(dimension * factor) for dimension in image.size]
    left, top = (SIZE - width) // 2, (SIZE - height) // 2
    return left, left + width, top + height, top


def draw_box(ax, box, color, style):
    left, top, right, bottom = box[:4]
    patch = Rectangle(
        (left, top), right - left, bottom - top, fill=False,
        linewidth=1.15, edgecolor=color, linestyle=style,
        path_effects=[effects.Stroke(linewidth=2.45, foreground="#162027"), effects.Normal()],
    )
    ax.add_patch(patch)


def plot(rows, images, output):
    plt.rcParams.update({"font.family": "DejaVu Sans", "pdf.fonttype": 42})
    fig, axes = plt.subplots(2, 3, figsize=(6.5, 3.75))
    fig.subplots_adjust(left=0.008, right=0.992, top=0.865, bottom=0.075, wspace=0.065, hspace=0.52)

    for row_index, spec in enumerate(EXAMPLES):
        record = rows[spec["image"]]
        with Image.open(images / spec["image"]) as original:
            image = ImageOps.exif_transpose(original).convert("RGB")
        x1, y1, x2, y2 = spec["crop"]
        labels = [record["labels_xyxy_class"][idx] for idx in spec["labels"]]
        edited = [
            record["detections_xyxy_score_class"]["weight_edit"][idx]
            for idx in spec["edited"]
        ]
        for column, (ax, boxes) in enumerate(zip(axes[row_index], (labels, (), edited))):
            ax.imshow(image, extent=image_extent(image), interpolation="nearest")
            ax.set(xlim=(x1, x2), ylim=(y2, y1), xticks=[], yticks=[])
            for spine in ax.spines.values():
                spine.set_linewidth(0.35)
                spine.set_color("#606971")
            for box in boxes:
                color = "#ffffff" if column == 0 else spec["color"]
                draw_box(ax, box, color, "--" if column == 0 else "-")

        scores = ", ".join(f"{box[4]:.3f}" for box in edited)
        footers = (spec["annotation"], "No detection at this location", f"{spec['prediction']}  {scores}")
        for ax, footer in zip(axes[row_index], footers):
            ax.text(0.5, -0.066, footer, transform=ax.transAxes, ha="center", va="top", fontsize=8.0)
        position = axes[row_index, 0].get_position()
        y = position.y1 + (0.067 if row_index == 0 else 0.018)
        fig.text(position.x0, y, spec["title"], fontsize=9.4, weight="bold")
    for ax, title in zip(axes[0], COLUMNS):
        ax.set_title(title, fontsize=9.3, pad=4.5)
    fig.savefig(output)
    plt.close(fig)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("predictions", type=Path)
    parser.add_argument("images", type=Path)
    parser.add_argument("output", type=Path)
    args = parser.parse_args()

    filenames = {spec["image"] for spec in EXAMPLES}
    with gzip.open(args.predictions, "rt", encoding="utf-8") as stream:
        rows = {row["image"]: row for row in map(json.loads, stream) if row["image"] in filenames}
    plot(rows, args.images, args.output)


if __name__ == "__main__":
    main()


==> anc/experiments/value_tradeoffs.py <==
"""Measure learned priorities in the synthetic allocation task."""

import argparse
import copy
import datetime
import hashlib
import itertools
import json
import platform
import shutil
import sys
from pathlib import Path

import numpy as np
import torch
from torch import nn

PROTOCOL = Path(__file__).resolve().parents[1] / "research/ethical_framework.md"
HOLDOUT = {(1, 4), (2, 5), (3, 6), (4, 5), (5, 6)}
METRICS = ("benefits_priority", "commitment_fact", "benefits_fact", "agreement", "order_consistency")
ALPHAS = (0.0, 0.25, 0.5, 0.75, 1.0)


def examples():
    rows = []
    for low, high in itertools.combinations(range(1, 7), 2):
        for low_promise, high_promise in itertools.product(range(2), repeat=2):
            for task in ("choice", "commitment_fact", "benefits_fact"):
                if task == "commitment_fact" and low_promise == high_promise:
                    continue
                conflict = low_promise > high_promise
                for reverse in (0, 1):
                    commitment = int(task != "commitment_fact" and not (task == "choice" and conflict)
                                     or task == "commitment_fact" and high_promise > low_promise)
                    benefits = 1 if task != "commitment_fact" else commitment
                    options = [(low_promise, low), (high_promise, high)]
                    if reverse:
                        options.reverse()
                    rows.append({
                        "counts": [low, high], "commitments": [low_promise, high_promise],
                        "task": task, "reversed": reverse, "conflict": conflict,
                        "commitment_target": commitment ^ reverse, "benefits_target": benefits ^ reverse,
                        "input": [int(task == field) for field in ("choice", "commitment_fact", "benefits_fact")]
                        + [value for promise, count in options for value in (promise, count / 6)],
                    })
    return rows


def train(model, rows, target, steps, rate):
    model.train()
    x = torch.tensor([row["input"] for row in rows])
    y = torch.tensor([row[target] for row in rows])
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=0.01)
    for _ in range(steps):
        optimizer.zero_grad()
        loss = nn.functional.cross_entropy(model(x), y)
        if not torch.isfinite(loss):
            raise FloatingPointError("Non-finite training loss")
        loss.backward()
        optimizer.step()


@torch.inference_mode()
def measure(model, rows, raw, context):
    probs = model(torch.tensor([row["input"] for row in rows])).softmax(dim=1).numpy()
    predicted = probs.argmax(axis=1)
    outcomes = {metric: [] for metric in METRICS}
    for index, (row, answer, probability) in enumerate(zip(rows, predicted, probs)):
        task = row["task"]
        if task == "choice":
            metric = "benefits_priority" if row["conflict"] else "agreement"
            if row["reversed"]:
                outcomes["order_consistency"].append(answer != predicted[index - 1])
        else:
            metric = task
        outcomes[metric].append(answer == row["benefits_target"])
        raw.write(json.dumps({**context, **row, "prediction": int(answer),
                              "probabilities": probability.tolist()}) + "\n")
    return {key: float(np.mean(values)) for key, values in outcomes.items()}


def run_seed(seed, train_rows, test_rows, raw):
    torch.manual_seed(seed)
    base = nn.Sequential(nn.Linear(7, 32), nn.Tanh(), nn.Linear(32, 2))
    base_rows = [row for row in train_rows if row["task"] != "choice" or not row["conflict"]]
    train(base, base_rows, "benefits_target", 200, 0.01)
    models = {policy: copy.deepcopy(base) for policy in ("commitment", "benefits")}
    baselines = {}
    for policy, model in models.items():
        train(model, train_rows, f"{policy}_target", 150, 0.005)
        baselines[policy] = measure(model, test_rows, raw, {"seed": seed, "method": policy})
    passed = all(
        baseline["benefits_priority"] <= 0.1 if policy == "commitment" else baseline["benefits_priority"] >= 0.9
        for policy, baseline in baselines.items()
    ) and all(
        baseline[key] >= 0.9 for baseline in baselines.values() for key in METRICS[1:4]
    )

    edited = copy.deepcopy(models["commitment"])
    params = list(edited.parameters())
    vector = nn.utils.parameters_to_vector
    start = vector(models["commitment"].parameters()).detach()
    end = vector(models["benefits"].parameters()).detach()
    target = end - start
    generator = torch.Generator().manual_seed(7000 + seed)
    random = [torch.randn(start.shape, generator=generator) for _ in range(5)]
    random = [v * (target.norm() / v.norm()) for v in random]
    reference = baselines["commitment"]
    edits = []
    for alpha in ALPHAS:
        for method, directions in (("interpolation", [target]), ("random", random if alpha else [])):
            for trial, direction in enumerate(directions):
                new = end.clone() if method == "interpolation" and alpha == 1 else start + alpha * direction
                with torch.no_grad():
                    nn.utils.vector_to_parameters(new, params)
                context = {"seed": seed, "method": method, "alpha": alpha, "trial": trial}
                metrics = measure(edited, test_rows, raw, context)
                if method == "interpolation" and alpha == 1 and metrics != baselines["benefits"]:
                    raise RuntimeError("Interpolation failed to reproduce the benefits model")
                if not np.isclose((new - start).norm().item(), alpha * target.norm().item(), atol=1e-6):
                    raise RuntimeError("Weight edit does not match the assigned budget")
                selective = (
                    metrics["benefits_priority"] > reference["benefits_priority"]
                    and all(metrics[key] >= reference[key] - 0.05 for key in METRICS[1:])
                )
                edits.append({**context, **metrics, "selective": selective})
    return {"seed": seed, "gate_passed": passed, "baselines": baselines, "edits": edits}


def summary(runs):
    rng = np.random.default_rng(722)
    indices = rng.integers(0, len(runs), (2000, len(runs)))

    def estimate(values):
        values = np.array(values)
        interval = np.percentile(values[indices].mean(axis=1), [2.5, 97.5])
        return {"mean": values.mean().item(), "ci95": interval.tolist()}

    curves = []
    for alpha in ALPHAS:
        for method in ("interpolation", "random") if alpha else ("interpolation",):
            rows = [[e for e in run["edits"] if e["alpha"] == alpha and e["method"] == method] for run in runs]
            curves.append({
                "alpha": alpha, "method": method,
                **{metric: estimate([np.mean([e[metric] for e in seed]) for seed in rows])
                   for metric in (*METRICS, "selective")},
                "priority_change": estimate([
                    np.mean([e["benefits_priority"] for e in seed]) - run["baselines"]["commitment"]["benefits_priority"]
                    for seed, run in zip(rows, runs)
                ]),
            })
    return {
        "gate_passes": sum(r["gate_passed"] for r in runs),
        "baselines": {
            policy: {metric: estimate([r["baselines"][policy][metric] for r in runs]) for metric in METRICS}
            for policy in ("commitment", "benefits")
        },
        "curves": curves,
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path("results/pilot-002"))
    output = parser.parse_args().output
    output.mkdir(parents=True, exist_ok=True)
    if any(output.iterdir()):
        parser.error(f"output directory is populated: {output}")
    shutil.copyfile(PROTOCOL, output / "protocol.md")
    torch.set_num_threads(1)
    torch.use_deterministic_algorithms(True)
    rows = examples()
    train_rows = [r for r in rows if tuple(r["counts"]) not in HOLDOUT]
    test_rows = [r for r in rows if tuple(r["counts"]) in HOLDOUT]
    assert len(train_rows) == 200 and len(test_rows) == 100
    for original, mirrored in zip(rows[::2], rows[1::2]):
        for policy in ("commitment", "benefits"):
            key = f"{policy}_target"
            assert original[key] == 1 - mirrored[key]
    metadata = {
        "started_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
        "argv": sys.argv, "python": platform.python_version(), "platform": platform.platform(),
        "torch": torch.__version__, "numpy": np.__version__,
        "source_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "protocol_sha256": hashlib.sha256(PROTOCOL.read_bytes()).hexdigest(),
    }
    (output / "metadata.json").write_text(json.dumps(metadata, indent=2) + "\n")
    runs = []
    with (output / "predictions.jsonl").open("w") as raw, (output / "seeds.jsonl").open("w") as seeds:
        for seed in range(12):
            run = run_seed(seed, train_rows, test_rows, raw)
            runs.append(run)
            seeds.write(json.dumps(run) + "\n")
            print(f"Seed {seed}: {'passed' if run['gate_passed'] else 'failed'} gate", flush=True)
    result = summary(runs)
    (output / "summary.json").write_text(json.dumps(result, indent=2, allow_nan=False) + "\n")
    print(f"{result['gate_passes']} out of {len(runs)} matched seeds passed.")


if __name__ == "__main__":
    main()


==> anc/experiments/weight_only_text.py <==
"""Apply one architecture-derived weight-only edit to a toy text model."""

import argparse
import datetime
import gzip
import hashlib
import itertools
import json
from pathlib import Path
import re

import numpy as np
import torch
from torch import nn

from value_tradeoffs import train

PROTOCOL = Path(__file__).resolve().parents[1] / "research/weight_only_text_protocol.md"
QUESTIONS = (
    "Which option should the group choose?",
    "Which option keeps the promise?",
    "Which option helps more people?",
)
TEMPLATES = (
    "The group {status} to run this workshop. It would serve {n} people.",
    "It would serve {n} people. The group {status} to run the workshop.",
    "This workshop would serve {n} people. The group {status} to run it.",
    "The group {status} to run it. This workshop would serve {n} people.",
)
HOLDOUT = {(1, 4), (2, 5), (3, 6), (4, 5), (5, 6), (6, 8)}


def corpus():
    train_rows, test_rows = [], []
    for low, high in itertools.combinations(range(1, 9), 2):
        heldout = (low, high) in HOLDOUT
        rows = test_rows if heldout else train_rows
        for template, promises, order in itertools.product(
            (2, 3) if heldout else (0, 1), itertools.product((0, 1), repeat=2), (0, 1)
        ):
            options = [(promises[0], low), (promises[1], high)]
            if order:
                options.reverse()
            sentences = [TEMPLATES[template].format(status="promised" if p else "did not promise", n=n)
                         for p, n in options]
            larger = 1 - order
            unique_promise = promises[0] != promises[1]
            promised = int(promises[1] > promises[0]) ^ order
            conflict = unique_promise and promised != larger
            for task, question in enumerate(QUESTIONS):
                if task == 1 and not unique_promise:
                    continue
                target = promised if (task == 1 or task == 0 and unique_promise) else larger
                label = promised if task == 1 else larger
                message = (f"A community group can run one workshop. Option A: {sentences[0]} "
                           f"Option B: {sentences[1]} {question} Reply with A or B.")
                rows.append(dict(pair=[low, high], promises=list(promises), template=template, order=order,
                                 task=task, conflict=conflict, target=target, reference=label,
                                 message=message, options=sentences))
    return train_rows, test_rows


def words(text):
    return re.findall(r"[a-z]+|\d+", text.lower())


def encode(train_rows, test_rows):
    vocabulary = sorted({word for row in train_rows for option in row["options"] for word in words(option)})
    for row in itertools.chain(train_rows, test_rows):
        options = [words(option) for option in row["options"]]
        row["input"] = [float(i == row["task"]) for i in range(len(QUESTIONS))]
        row["input"].extend(option.count(word) for option in options for word in vocabulary)
    return vocabulary


def materialize_edit(model):
    # The first three inputs are the C, P and B question selectors.
    weight = model[0].weight.detach()
    return weight[:, 2].clone() - weight[:, 0].clone()


@torch.inference_mode()
def evaluate(model, x, rows, raw, context):
    scores = model(x)
    predictions = scores.argmax(dim=1).tolist()
    pairs = {}
    controls = {key: [] for key in ("promise_fact", "benefits_fact", "agreement")}
    for row, pred in zip(rows, predictions):
        task = row["task"]
        if task == 0:
            key = (tuple(row["pair"]), tuple(row["promises"]), row["template"])
            pairs.setdefault(key, {})[row["order"]] = (pred ^ row["order"], row["conflict"])
            if not row["conflict"]:
                controls["agreement"].append(pred == row["reference"])
        else:
            key = "promise_fact" if task == 1 else "benefits_fact"
            controls[key].append(pred == row["reference"])
        raw.write(json.dumps({**context, **row, "prediction": "AB"[pred]}) + "\n")
    conflicts = [p[0][0] == p[1][0] == 1 for p in pairs.values() if p[0][1]]
    consistent = [p[0][0] == p[1][0] for p in pairs.values()]
    return {**{k: float(np.mean(v)) for k, v in controls.items()},
            "strict_benefits": float(np.mean(conflicts)), "order_consistency": float(np.mean(consistent))}


def run_seed(seed, train_rows, test_rows, raw):
    torch.manual_seed(seed)
    model = nn.Sequential(nn.Linear(len(train_rows[0]["input"]), 48), nn.Tanh(), nn.Linear(48, 2))
    shared = [r for r in train_rows if r["task"] != 0 or not r["conflict"]]
    train(model, shared, "target", 240, .01)
    train(model, train_rows, "target", 220, .005)
    x = torch.tensor([row["input"] for row in test_rows], dtype=torch.float32)
    column = model[0].weight[:, 0]
    with torch.no_grad():
        start = column.clone()
        delta = materialize_edit(model)
    outcomes = {"before": evaluate(model, x, test_rows, raw, dict(seed=seed, method="before"))}
    with torch.no_grad():
        column.copy_(model[0].weight[:, 2])
        choice_x = x[x[:, 0] == 1].clone()
        benefits_x = choice_x.clone()
        benefits_x[:, 0], benefits_x[:, 2] = 0, 1
        torch.testing.assert_close(model(choice_x), model(benefits_x))
    outcomes["wsp"] = evaluate(model, x, test_rows, raw, dict(seed=seed, method="wsp"))
    rng = torch.Generator().manual_seed(8400 + seed)
    random = []
    for trial in range(5):
        noise = torch.randn(start.shape, generator=rng)
        with torch.no_grad():
            column.copy_(start + noise * (delta.norm() / noise.norm()))
            torch.testing.assert_close((column - start).norm(), delta.norm())
        random.append(evaluate(model, x, test_rows, raw, dict(seed=seed, method="random", trial=trial)))
    outcomes["random"] = {k: float(np.mean([r[k] for r in random])) for k in random[0]}
    return dict(seed=seed, delta_l2=delta.norm().item(), **outcomes)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path("results/pilot-004"))
    output = parser.parse_args().output
    output.mkdir(parents=True, exist_ok=True)
    if any(output.iterdir()):
        parser.error(f"Output directory is populated: {output}")
    torch.set_num_threads(1)
    torch.use_deterministic_algorithms(True)
    train_rows, test_rows = corpus()
    vocab = encode(train_rows, test_rows)
    assert not {tuple(r["pair"]) for r in train_rows} & {tuple(r["pair"]) for r in test_rows}
    (output / "protocol.md").write_bytes(PROTOCOL.read_bytes())
    metadata = dict(utc=datetime.datetime.now(datetime.timezone.utc).isoformat(),
                    torch=torch.__version__, train_count=len(train_rows), test_count=len(test_rows),
                    vocabulary=vocab, parameters=48 * (4 + 2 * len(vocab)) + 98,
                    source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
    (output / "metadata.json").write_text(json.dumps(metadata, indent=2) + "\n")
    with gzip.open(output / "predictions.jsonl.gz", "wt") as raw:
        results = [run_seed(seed, train_rows, test_rows, raw) for seed in range(24, 36)]
    rng = np.random.default_rng(224)
    resamples = rng.integers(0, len(results), size=(2000, len(results)))
    metrics = results[0]["before"]
    summary = {}
    for method in ("before", "wsp", "random"):
        summary[method] = {}
        for metric in metrics:
            values = np.array([row[method][metric] for row in results])
            summary[method][metric] = dict(mean=float(values.mean()),
                                          ci95=np.percentile(values[resamples].mean(axis=1), [2.5, 97.5]).tolist())
    (output / "seeds.json").write_text(json.dumps(results, indent=2) + "\n")
    (output / "summary.json").write_text(json.dumps(summary, indent=2) + "\n")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/experiments/yolo_priority.py <==
"""Test a direct YOLO11n bias edit against score-calibration controls."""

import argparse
from collections import Counter
from copy import deepcopy
import gzip
import hashlib
import json
import math
from pathlib import Path

import numpy as np
import torch
from PIL import Image, ImageOps
from torch import nn

TARGETS = ("bottle", "cup", "bowl")
OFFSET = math.log(2)
SIZE = 640
CONFIDENCE = 0.25
NMS_IOU = 0.70
MATCH_IOU = 0.50
SMALL_AREA = 32**2
RANDOM_SEEDS = (0, 1, 2, 3, 4)


def prepare_image(path, label_path):
    """Letterbox the image and express normalized YOLO labels in that frame."""
    with Image.open(path) as original:
        image = ImageOps.exif_transpose(original).convert("RGB")
    width, height = image.size
    factor = SIZE / max(width, height)
    width, height = round(width * factor), round(height * factor)
    left, top = (SIZE - width) // 2, (SIZE - height) // 2
    canvas = Image.new("RGB", (SIZE, SIZE), (114, 114, 114))
    canvas.paste(image.resize((width, height), Image.Resampling.BILINEAR), (left, top))
    pixels = torch.from_numpy(np.array(canvas)).permute(2, 0, 1).unsqueeze(0).float() / 255

    rows = []
    for line in label_path.read_text().splitlines() if label_path.exists() else ():
        if not line.strip():
            continue
        cls, x, y, w, h = map(float, line.split())
        rows.append([
            (x - w / 2) * width + left, (y - h / 2) * height + top,
            (x + w / 2) * width + left, (y + h / 2) * height + top, cls,
        ])
    return pixels, torch.tensor(rows, dtype=torch.float32).reshape(-1, 5)


def score_adjustment(prediction, classes, columns, multiplier):
    """Apply a log-odds shift directly to decoded class probabilities."""
    result = prediction.clone()
    channels = [4 + cls for cls in classes]
    probabilities = result[:, channels, columns]
    result[:, channels, columns] = multiplier * probabilities / (
        1 + (multiplier - 1) * probabilities
    )
    return result


def area(boxes):
    return (boxes[..., 2:4] - boxes[..., 0:2]).clamp_min(0).prod(-1)


def score_image(detections, labels, targets, box_iou):
    label_classes = labels[:, 4].int().tolist()
    small = (area(labels[:, :4]) < SMALL_AREA).tolist()
    groups = [
        ("target_small" if is_small else "target_other") if cls in targets else "untargeted"
        for cls, is_small in zip(label_classes, small)
    ]
    counts = Counter(f"{group}_labels" for group in groups)
    ious = box_iou(detections[:, :4], labels[:, :4])
    used_labels = set()
    for pred in detections[:, 4].argsort(descending=True).tolist():
        cls = int(detections[pred, 5])
        category = "target" if cls in targets else "untargeted"
        counts[f"{category}_predictions"] += 1
        candidates = [
            (iou, idx) for idx, iou in enumerate(ious[pred].tolist())
            if iou >= MATCH_IOU and label_classes[idx] == cls and idx not in used_labels
        ]
        if candidates:
            _, idx = max(candidates)
            used_labels.add(idx)
            counts[f"{groups[idx]}_matches"] += 1
            counts[f"{category}_true_positives"] += 1
    return counts


def report(counts):
    result = dict(sorted(counts.items()))
    for group in ("target_small", "target_other", "untargeted"):
        labels = counts[f"{group}_labels"]
        matches = counts[f"{group}_matches"]
        result[f"{group}_matches"] = matches
        result[f"{group}_recall"] = matches / labels if labels else None
    for group in ("target", "untargeted"):
        predictions = counts[f"{group}_predictions"]
        true_positives = counts[f"{group}_true_positives"]
        result[f"{group}_precision"] = true_positives / predictions if predictions else None
        result[f"{group}_false_positives"] = predictions - true_positives
    return result


def apply_edit(model, branch, classes):
    head = model.model[-1]
    final = head.cv3[branch][-1]
    if not isinstance(final, nn.Conv2d) or final.out_channels != head.nc or final.bias is None:
        raise RuntimeError("Expected a final classifier convolution with one bias per class")
    final.bias[list(classes)] += OFFSET


@torch.inference_mode()
def run(args):
    import ultralytics
    from ultralytics import YOLO
    from ultralytics.utils.metrics import box_iou
    from ultralytics.utils.nms import non_max_suppression

    torch.set_num_threads(args.threads)
    device = torch.device(args.device)
    if not args.checkpoint.is_file():
        raise FileNotFoundError(args.checkpoint)
    source = YOLO(str(args.checkpoint)).model.to(device).float().eval()
    class_ids = {name: cls for cls, name in source.names.items()}
    targets = tuple(class_ids[name] for name in TARGETS)
    head = source.model[-1]
    strides = [int(value) for value in head.stride.tolist()]
    branch = strides.index(8)
    if head.end2end or head.export or len(strides) != len(head.cv3):
        raise RuntimeError("Expected the standard YOLO11 detection head in inference mode")

    edited = deepcopy(source)
    apply_edit(edited, branch, targets)
    changed = {
        key for key, value in source.state_dict().items()
        if not torch.equal(value, edited.state_dict()[key])
    }
    bias_key = f"model.{len(source.model) - 1}.cv3.{branch}.{len(head.cv3[branch]) - 1}.bias"
    if changed != {bias_key}:
        raise RuntimeError(f"Unexpected changed state tensors: {changed}")
    delta = (edited.state_dict()[bias_key] - source.state_dict()[bias_key]).cpu()
    if delta.nonzero().flatten().tolist() != sorted(targets):
        raise RuntimeError("Unexpected changed class biases")

    random_offsets = {}
    for seed in RANDOM_SEEDS:
        generator = torch.Generator().manual_seed(seed)
        offsets = torch.randn(len(targets), generator=generator)
        random_offsets[f"random_{seed}"] = offsets * (delta.norm() / offsets.norm())

    images = sorted(path for path in args.images.iterdir() if path.suffix.lower() in {".jpg", ".jpeg", ".png"})
    if args.limit is not None:
        images = images[:args.limit]
    if not images:
        raise ValueError("No images selected")
    if not args.labels.is_dir() or not any(args.labels.glob("*.txt")):
        raise ValueError("Expected a directory containing YOLO labels")
    args.output.mkdir(parents=True, exist_ok=False)

    def detect(prediction):
        return non_max_suppression(
            prediction.clone(), conf_thres=CONFIDENCE, iou_thres=NMS_IOU, nc=head.nc
        )[0].cpu()

    totals = {}
    raw_score_error = raw_box_error = post_nms_error = 0.0
    post_nms_mismatches = 0
    missing_labels = []
    with gzip.open(args.output / "predictions.jsonl.gz", "wt", encoding="utf-8") as archive:
        for path in images:
            label_path = args.labels / (path.stem + ".txt")
            if not label_path.exists():
                missing_labels.append(path.name)
            pixels, labels = prepare_image(path, label_path)
            pixels = pixels.to(device)
            source_pred, features = source(pixels)
            edited_pred, _ = edited(pixels)
            counts = [feature.shape[-2] * feature.shape[-1] for feature in features]
            if len(counts) != len(strides) or sum(counts) != source_pred.shape[-1]:
                raise RuntimeError("Unexpected anchor layout in decoded predictions")
            start = sum(counts[:branch])
            columns = slice(start, start + counts[branch])
            calibrated = score_adjustment(source_pred, targets, columns, math.exp(OFFSET))
            raw_score_error = max(raw_score_error, (edited_pred[:, 4:] - calibrated[:, 4:]).abs().max().item())
            raw_box_error = max(raw_box_error, (edited_pred[:, :4] - source_pred[:, :4]).abs().max().item())

            predictions = {
                "source": source_pred,
                "weight_edit": edited_pred,
                "stride8_calibration": calibrated,
                "global_calibration": score_adjustment(source_pred, targets, slice(None), math.exp(OFFSET)),
            }
            for name, offsets in random_offsets.items():
                multiplier = offsets.to(device).exp()[None, :, None]
                predictions[name] = score_adjustment(source_pred, targets, columns, multiplier)

            detections = {name: detect(prediction) for name, prediction in predictions.items()}
            weight, calibration = detections["weight_edit"], detections["stride8_calibration"]
            if weight.shape != calibration.shape or not torch.equal(weight[:, [0, 1, 2, 3, 5]], calibration[:, [0, 1, 2, 3, 5]]):
                post_nms_mismatches += 1
            elif weight.numel():
                post_nms_error = max(post_nms_error, (weight[:, 4] - calibration[:, 4]).abs().max().item())
            for name, boxes in detections.items():
                totals.setdefault(name, Counter()).update(score_image(boxes, labels, targets, box_iou))
            archive.write(json.dumps({
                "image": path.name,
                "labels_xyxy_class": labels.tolist(),
                "detections_xyxy_score_class": {name: boxes.tolist() for name, boxes in detections.items()},
            }) + "\n")

    summary = {
        "checkpoint": str(args.checkpoint),
        "checkpoint_sha256": hashlib.sha256(args.checkpoint.read_bytes()).hexdigest(),
        "images": len(images),
        "missing_labels_treated_as_empty": missing_labels,
        "ultralytics": ultralytics.__version__,
        "torch": torch.__version__,
        "device": str(device),
        "image_size": SIZE,
        "confidence": CONFIDENCE,
        "nms_iou": NMS_IOU,
        "match_iou": MATCH_IOU,
        "small_area_in_resized_pixels": SMALL_AREA,
        "target_classes": dict(zip(TARGETS, targets)),
        "changed_tensor": bias_key,
        "bias_stride": strides[branch],
        "bias_offset": OFFSET,
        "bias_delta_l2": delta.norm().item(),
        "random_log_odds_offsets": {name: offsets.tolist() for name, offsets in random_offsets.items()},
        "raw_box_max_abs_error": raw_box_error,
        "calibration_raw_score_max_abs_error": raw_score_error,
        "calibration_post_nms_mismatched_images": post_nms_mismatches,
        "calibration_post_nms_score_max_abs_error_on_matching_images": post_nms_error,
        "methods": {name: report(counts) for name, counts in totals.items()},
    }
    (args.output / "summary.json").write_text(json.dumps(summary, indent=2) + "\n")
    print(f"Scored {len(images)} images. Results saved to {args.output / 'summary.json'}")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    for name in ("checkpoint", "images", "labels", "output"):
        parser.add_argument(f"--{name}", type=Path, required=True)
    parser.add_argument("--device", default="cpu")
    parser.add_argument("--threads", type=int, default=4)
    parser.add_argument("--limit", type=int)
    args = parser.parse_args()
    if args.limit is not None and args.limit < 1:
        parser.error("--limit must be positive")
    run(args)


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
filelock==4.2.12
fsspec==2026.9.0
jinja2==3.1.6
MarkupSafe==3.0.4
mpmath==1.3.0
networkx==3.7
numpy==2.5.5
setuptools==84.2.1
sympy==1.14.0
torch==2.15.0
typing-extensions==4.16.0


==> anc/research/conditional_framework_protocol.md <==
# Pilot 006: weight edits to a learned conditional priority

This exploratory experiment tests a sufficient condition for changing a
learned priority: a compact model that reads a synthetic scenario and
uses a concept-supervised, fitted trade-off layer. It is a constructive
positive control, not a blinded discovery experiment. The architecture
exposes the roles of the editable weights.

A workshop can have no promise, an ordinary promise, or a formal pledge.
The source policy prefers the stronger commitment whenever one option
has it. For a benefit gap favouring the option with the weaker
commitment, precommit two weight-only edits before scoring: (1) favour
benefit at a gap of three or more only for ordinary promises, leaving
the source formal-pledge weight untouched; (2) favour benefit at a gap
of three for ordinary promises and five for formal pledges. The other
condition is full factual substitution: always choose the larger group.
Evaluate five random directions per seed in the same two readout
coordinates at the same norm as the second edit.

The subject's option encoder reads lexical tokens and generic numeric
token values. It is trained to locate the beneficiary number among the
beneficiary and room numbers and identify commitment level. A separate
learned encoder classifies the question from tokens. A two-weight choice
readout is fit to source labels, using supervised concept inputs in
training, and receives the inferred concepts at evaluation. The benefit
coefficient is one. Concept values count ordinary commitments and formal
commitments separately, so the two fitted weights represent their
contributions in beneficiary units. Set the applicable weights to 2.5
and 4.5 for the rule specified above. The text encoder and factual
answer routine are unchanged.

Use seeds 42–47, train only on count pairs outside the crossed grid of
lower counts {1,3,5,7} and gaps {1,2,3,4,5,6}. Train encoders on two
option templates per count with shuffled room numbers and train the
question encoder on six phrasings. Use two new option templates and
three question variants at evaluation. Option words overlap with training.
Training encoders see individual numeric values, including those appearing
in test pairs. The count pairs and complete prompt templates are held out.
Evaluate both orders for every pair, with the stronger commitment assigned
to either option, plus no-commitment and equal-commitment cases. Report
strict scores by commitment type and gap, factual and agreement accuracy,
and option-order consistency. Archive exact prompts and responses for
source, each targeted edit, factual substitution, and random trials.

A conditional shift must preserve small-gap promises, factual answers,
agreement choices and option-order consistency. The ordinary-only edit
should preserve formal pledges across all gaps. These tests are designed
to distinguish a threshold change from the answer-substitution shortcut.
Transfer to ordinary language models, independently discovered edits, and
real model safeguards remains untested.


==> anc/research/weight_only_text_protocol.md <==
# Pilot 004: weight-only edit on text inputs

This is an exploratory WSP run. The research assistant proposes one edit
from the model's architecture and task interface before training or seeing
the new checkpoints or evaluation outputs. The same investigator builds and
evaluates the experiment, so this is a fixed, non-blinded demonstration.
There is no independently evaluated editing agent.

Use a synthetic workshop domain with beneficiary counts from 1 through 8.
The subject receives the two option descriptions as text. A bag-of-words
encoder maps each option's words to counts and maps the exact question to a
three-way task selector. The encoder does not extract beneficiary counts or
commitment bits. A shared one-hidden-layer classifier learns from the encoded
text. Both tasks and choice share all hidden units and output logits.

Train on count pairs other than (1,4), (2,5), (3,6), (4,5), (5,6), and (6,8).
Use two option phrasings for training and two different phrasings for testing.
Keep all commitment assignments, option orders, and valid tasks per pair.
The test phrasings use overlapping vocabulary and the same workshop domain.
Train seeds 24–35. For each run train on facts and agreement choices for
240 AdamW steps at 0.01, then on those cases and commitment-first conflict
choices for 220 steps at 0.005. Use full batches and weight decay 0.01.

## Frozen edit and prediction

Let the selector columns of the first affine layer be C (choice), P (which
option keeps the promise), and B (which option helps more). Copy column B
over column C and keep every other parameter unchanged. The editor may read
the two source columns to materialise this change. It may not use examples,
forward passes, another model checkpoint, gradients, or results to select or
adjust the edit. The task selector is one-hot, so this substitution makes
the choice computation exactly equal to the original larger-benefit factual
computation for the same option encodings. Both factual computations remain
unchanged. Predict a shift toward larger benefits on conflict choices in
both option orders, to the extent that the source can correctly compare the
benefits. Agreement choices should track the same factual comparison.

Include the unchanged source and five Gaussian directions per seed supported
only on column C. Match the Gaussian edits to the L2 norm of the column
substitution. Apply each intervention once to each source. Record the exact
messages and model outputs on the held-out pairs, ordered and reversed.
Report the fraction of conflict choices that favour greater benefit in both
orders, factual accuracies, agreement accuracy and order consistency.
Report the distribution across seeds. Keep all runs including poor learners.

This intervention deliberately carries a competing interpretation: it
reroutes the choice question to a factual computation the model already
learned. A successful shift would establish a weight-only edit on this
benchmark, while leaving the stronger claim of altered value reasoning open.


==> anc/verify_scores.py <==
"""Compare reproduced aggregate scores with the two archived reference files."""

import argparse
import json
import math
from pathlib import Path


def compare(expected, actual, key):
    if isinstance(expected, dict):
        if not isinstance(actual, dict) or actual.keys() != expected.keys():
            raise ValueError(f"Unexpected keys at {key}")
        for name, value in expected.items():
            compare(value, actual[name], f"{key}.{name}")
    elif isinstance(expected, list):
        if not isinstance(actual, list) or len(actual) != len(expected):
            raise ValueError(f"Unexpected list at {key}")
        for index, (value, observed) in enumerate(zip(expected, actual)):
            compare(value, observed, f"{key}[{index}]")
    elif not isinstance(actual, (float, int)) or not math.isclose(expected, actual, abs_tol=1e-12):
        raise ValueError(f"{key}: expected {expected}, got {actual}")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("result_directory", type=Path)
    parser.add_argument("--framework", action="store_true", help="verify the commitment-strength run")
    args = parser.parse_args()
    study = "pilot-006" if args.framework else "pilot-004"
    audit = "error_audit.json" if args.framework else "conditional_audit.json"
    reference = Path(__file__).resolve().parent / "expected" / study
    for filename in ("summary.json", audit):
        expected = json.loads((reference / filename).read_text())
        observed = json.loads((args.result_directory / filename).read_text())
        compare(expected, observed, filename)
        print(f"{filename}: matches the archived reference scores")


if __name__ == "__main__":
    main()

